Photospheric abundances of the rapidly-rotating A-type star Altair

Altair is an A-type star known to have an appreciably oblate shape owing to its very fast rotation (~300 km/s). Despite of numerous publications on this star, its chemical abundances have been scarcely investigated so far, presumably because of the practical difficulty that spectral lines are considerably broadened by rapid rotation and badly blended with each other. Motivated by this situation, a spectroscopic analysis was conducted to study the photospheric abundances of Altair by using the synthetic spectrum-fitting technique, in order to clarify whether or not any chemical peculiarities exist. The microturbulent velocity was determined to be 2.9 (+/-0.9) km/s by requiring that the metallicity does not show any systematic region-dependence. Then, the abundances of 17 elements (C, N, O, Mg, Al, Si, S, Ca, Sc, Ti, Cr, Mn, Fe, Ni, Zn, Sr, Ba) were derived, where the non-LTE effect was taken into consideration as much as possible. The results revealed considerable region-by-region dispersion (several tenths dex or even more), reflecting the difficulty of reliable abundance determination for such a very rapid rotator. Nevertheless, the differential mean abundances relative to the Sun turned out to fall within -0.5 < [X/H] < +0.3 for all elements without any dependence upon the atomic number. Accordingly, we may conclude that (1) no appreciable anomalies of chemical abundance patterns exist in the atmosphere of Altair, (2) but its global metallicity is likely to be slightly subsolar (~-0.2 dex on the average).

==> anc/ReadMe.txt <==
================================================================================
Keywords: stars: abundances -- stars: atmospheres -- stars: early-type -- 
stars: individual (Altair) -- stars: rotation 

Abstract:

These files are the online materials (electronic data tables) accompanied by 
the paper "Photospheric abundances of the rapidly-rotating A-type star Altair
(Y. Takeda)", which present the results of equivalent widths and non-LTE 
corrections for selected comparatively strong lines as well as the results of
region-by-region abundances of 17 elements. 

File Summary:
--------------------------------------------------------------------------
FileName   Explanations
--------------------------------------------------------------------------
ReadMe.txt       ... ...  This file
nltelines.dat   Equivalent widths and non-LTE corrections for selected ~120 lines
reg_abund.dat   Region-by-region abundances (along with their means) for 17 elements
--------------------------------------------------------------------------

Description: "nltelines.dat"
--------------------------------------------------------------------------
This file consists of 12 sections corresponding to each of the 12 elements 
which were analyzed in non-LTE (C, N, O, Mg, Al, Si, S, Ca, Sc, Zn, Sr, and Ba).
In the header (beginning with "<<") of each section, atomic number (Z), 
region code, number of lines (nline), LTE abundance derived from spectrum fitting 
analysis (abfit(L)), EW-weighted mean non-LTE correction (<Delta>)), and final 
non-LTE-corrected abundance (abfinal)^[%] (see below) are given. 
Following the header, the results for each individual spectral line are 
presented line by line, which contain region code, number of components, 
species code, wavelength, lower excitation potential, oscillator strength, 
damping parameters, equivalent width, microturbulence, LTE abundance,
NLTE abundance, and NLTE correction.
Note^[%]: If '*' is appended to the value of abfinal, abfinal=abfit(L) is 
assumed because <Delta> could not be determined. 
--------------------------------------------------------------------------


Byte-by-byte Description: "nltelines.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1-  8  A8    ---     region   region code (####%%%% means from #### A to %%%% A)
  11- 12  I2    ---     nadd^[$] number of multiplet components additionally included  
  15- 19  I6    ---      scode   species code (e.g., 8.00 for O I, 56.01 for Ba II)
  21- 29  F9.3   A      lambda   line wavelength (air)       
  31- 36  F6.3   eV     chi_low  lower excitation potential
  38- 44  F7.3  dex     loggf    logarithmic gf value       
  46- 51  f6.2  dex     gammar   radiation damping constant
  53- 58  F6.2  dex     gammas   Stark effect damping constant
  60- 65  F6.2  dex     gammaw   van der Waals effect damping constant 
  67- 72  F6.1  mA       EW      equivalent width (theoretically evaluated from abfit(L)) 
  74- 78  F5.2  km/s     vt      microturbulence 
  80- 86  F7.3  dex      A(L)    LTE abundance
  88- 94  F7.3  dex      A(N)    NLTE abudance^[*]
  96-102  F7.3  dex     Delta    Non-LTE correction (= A(N)-A(L))^[*]
-----------------------------------------------------------------------------
^[$] If this parameter is greater than 0, [nadd] lines (containing lambda and loggf
of the component lines of the same multiplet to be included in evaluating EW) are 
additionally appended.
^[*] If non-LTE abundance could not be obtained (e.g., the relevant radiative transition  
is not included in the model atom), a  dummy value of -9.999 is tentatively assigned.



Description: "reg_abund.dat"
--------------------------------------------------------------------------
This file consists of 17 sections corresponding to each of the 17 elements 
(C, N, O, Mg, Al, Si, S, Ca, Sc, Ti, Cr, Mn, Fe, Ni, Zn, Sr, and Ba). 
In each section, LTE abundance derived from the spectrum fitting), mean NLTE 
correction (if available), and the final (NLTE) abundance are given for each of 
the relevant regions. At the end of the section, the mean (NLTE) abundance
averaged over the regions along with the standard deviation are also appended.  
--------------------------------------------------------------------------


Byte-by-byte Description: "reg_abund.dat"
--------------------------------------------------------------------------------
   Bytes Format Units  Label       Explanations
--------------------------------------------------------------------------------
   1-  2   I2   ---    Z         atomic number
   5-  6   A2   ---   elem       element
  10- 17   A8   ---  region      region code (####%%%% means from #### A to %%%% A)
  22- 27  F6.3  dex  abfit(L)    LTE abundance derived from spectrum fitting
  30- 35  F6.3  dex  <Delta>     mean NLTE correction (zero assumed for Ti,Cr,Mn,Fe,Ni)
  38- 43  F6.3  dex  abfinal^{*} final NLTE abundance (but LTE for Ti,Cr,Mn,Fe,Ni) 
--------------------------------------------------------------------------------
^{*}At the end of the section, the mean value averaged over the regions along with
the standard deviation (parenthesized value) are also given.


==> anc/nltelines.dat <==
---------------------------------------------------- C  ----------------------------------------------
<< Z = 06  region= 50355070  nline= 6  abfit(L)=  8.409  <Delta> = -0.040  abfinal =  8.369  >>
50355070   0   6.00  5039.057  7.946  -1.790   7.94  -5.00  -7.23   38.3  2.90   8.410  -9.999  -9.999
50355070   0   6.00  5040.124  7.946  -2.302   7.94  -5.00  -7.23   14.1  2.90   8.409  -9.999  -9.999
50355070   0   6.00  5041.481  7.946  -2.000   7.94  -5.00  -7.23   25.9  2.90   8.409  -9.999  -9.999
50355070   1   6.00  5041.761  7.946  -2.964   7.94  -5.00  -7.23   25.6  2.90   8.410  -9.999  -9.999
                     5041.789         -2.058
50355070   0   6.00  5052.167  7.685  -1.303   7.94  -5.29  -7.32   96.5  2.90   8.410   8.367  -0.043
50355070   0   6.00  5053.515  8.537  -2.055   7.94  -3.74  -6.83   10.3  2.90   8.410   8.400  -0.010
<< Z = 06  region= 53605400  nline= 1  abfit(L)=  8.215  <Delta> = -0.026  abfinal =  8.189  >>
53605400   0   6.00  5380.337  7.685  -1.616   7.88  -5.43  -7.36   49.9  2.90   8.215   8.189  -0.026
<< Z = 06  region= 71007140  nline=10  abfit(L)=  8.351  <Delta> = -0.037  abfinal =  8.314  >>
71007140   0   6.00  7100.120  8.643  -1.470   7.64  -5.02  -7.23   23.6  2.90   8.352   8.325  -0.027
71007140   0   6.00  7108.930  8.640  -1.594   7.64  -5.02  -7.24   18.5  2.90   8.350   8.325  -0.025
71007140   0   6.00  7111.470  8.640  -1.085   7.64  -5.02  -6.87   47.1  2.90   8.352   8.317  -0.035
71007140   0   6.00  7113.180  8.647  -0.773   7.64  -5.01  -6.87   73.0  2.90   8.351   8.303  -0.048
71007140   0   6.00  7115.170  8.643  -0.934   7.64  -5.02  -6.87   59.0  2.90   8.351   8.312  -0.039
71007140   0   6.00  7115.190  8.640  -1.473   7.64  -5.03  -7.24   23.5  2.90   8.351   8.324  -0.027
71007140   0   6.00  7116.990  8.647  -0.907   7.64  -5.02  -7.23   60.7  2.90   8.352   8.310  -0.042
71007140   0   6.00  7119.660  8.643  -1.148   7.64  -5.02  -7.24   42.1  2.90   8.351   8.318  -0.033
71007140   0   6.00  7122.200  8.643  -2.117   7.64  -5.02  -6.87    6.1  2.90   8.352   8.331  -0.021
71007140   0   6.00  7132.110  8.647  -2.204   7.64  -5.02  -6.87    5.0  2.90   8.353   8.331  -0.022
<< Z = 06  region= 90509080  nline= 3  abfit(L)=  9.824  <Delta> = -0.482  abfinal =  9.342  >>
90509080   0   6.00  9061.430  7.483  -0.347   7.43  -6.12  -7.36  488.8  2.90   9.823   9.365  -0.458
90509080   0   6.00  9062.470  7.480  -0.455   7.43  -6.12  -7.36  455.4  2.90   9.823   9.331  -0.492
90509080   0   6.00  9078.280  7.483  -0.581   7.43  -6.12  -7.36  429.5  2.90   9.822   9.324  -0.498
---------------------------------------------------- N  ----------------------------------------------
<< Z = 07  region= 74357475  nline= 2  abfit(L)=  7.955  <Delta> = -0.159  abfinal =  7.796  >>
74357475   0   7.00  7442.298 10.330  -0.401   7.60  -6.18  -7.40   23.0  2.90   7.955   7.807  -0.148
74357475   0   7.00  7468.312 10.336  -0.183   7.60  -6.18  -7.40   33.1  2.90   7.955   7.789  -0.166
<< Z = 07  region= 86758705  nline= 5  abfit(L)=  8.005  <Delta> = -0.229  abfinal =  7.776  >>
86758705   0   7.00  8680.282 10.336   0.359   7.47  -6.27  -7.44   72.1  2.90   8.005   7.709  -0.296
86758705   0   7.00  8683.403 10.330   0.105   7.47  -6.28  -7.44   55.4  2.90   8.005   7.765  -0.240
86758705   0   7.00  8686.149 10.326  -0.284   7.47  -6.28  -7.44   31.9  2.90   8.005   7.822  -0.183
86758705   0   7.00  8703.247 10.326  -0.310   7.47  -6.28  -7.44   33.5  2.90   8.005   7.835  -0.170
86758705   0   7.00  8711.703 10.330  -0.233   7.47  -6.28  -7.44   37.8  2.90   8.006   7.827  -0.179
---------------------------------------------------- O  ----------------------------------------------
<< Z = 08  region= 61506180  nline= 3  abfit(L)=  8.757  <Delta> = -0.025  abfinal =  8.732  >>
61506180   2   8.00  6155.961 10.740  -1.363   7.60  -3.96  -6.86   26.3  2.90   8.757   8.735  -0.022
                     6155.971         -1.011
                     6155.989         -1.120
61506180   2   8.00  6156.737 10.741  -1.487   7.61  -3.96  -6.86   39.7  2.90   8.756   8.732  -0.024
                     6156.755         -0.898
                     6156.778         -0.694
61506180   2   8.00  6158.149 10.741  -1.841   7.62  -3.96  -6.86   50.8  2.90   8.757   8.730  -0.027
                     6158.172         -0.995
                     6158.187         -0.409
<< Z = 08  region= 77607790  nline= 3  abfit(L)=  9.515  <Delta> = -0.588  abfinal =  8.927  >>
77607790   0   8.00  7771.944  9.146   0.369   7.52  -5.55  -7.47  281.9  2.90   9.514   8.915  -0.599
77607790   0   8.00  7774.166  9.146   0.223   7.52  -5.55  -7.47  259.4  2.90   9.515   8.920  -0.595
77607790   0   8.00  7775.388  9.146   0.002   7.52  -5.55  -7.47  229.9  2.90   9.515   8.949  -0.566
<< Z = 08  region= 84258460  nline= 2  abfit(L)=  9.105  <Delta> = -0.457  abfinal =  8.648  >>
84258460   1   8.00  8446.247  9.521  -0.463   8.77  -5.44  -7.62  212.5  2.90   9.105   8.608  -0.497
                     8446.359          0.236
84258460   0   8.00  8446.758  9.521   0.014   8.77  -5.44  -7.62  167.3  2.90   9.106   8.700  -0.406
<< Z = 08  region= 92409280  nline= 3  abfit(L)=  8.706  <Delta> = -0.209  abfinal =  8.497  >>
92409280   2   8.00  9260.806 10.740  -0.241   7.87  -4.95  -7.43  103.7  2.90   8.706   8.538  -0.168
                     9260.848          0.110
                     9260.936          0.002
92409280   2   8.00  9262.582 10.741  -0.368   7.88  -4.95  -7.43  134.7  2.90   8.706   8.500  -0.206
                     9262.670          0.224
                     9262.776          0.427
92409280   2   8.00  9265.826 10.741  -0.718   7.90  -4.95  -7.43  144.7  2.90   8.707   8.466  -0.241
                     9265.932          0.125
                     9266.006          0.712
---------------------------------------------------- Mg ----------------------------------------------
<< Z = 12  region= 44654495  nline= 1  abfit(L)=  8.035  <Delta> = -0.134  abfinal =  7.901  >>
44654495   2  12.01  4481.126  8.864   0.740   8.04  -4.99  -7.47  451.1  2.90   8.033   7.899  -0.134
                     4481.150         -0.560
                     4481.325          0.590
<< Z = 12  region= 51605200  nline= 3  abfit(L)=  7.528  <Delta> =  0.029  abfinal =  7.557  >>
51605200   0  12.00  5167.322  2.709  -0.931   7.99  -5.47  -7.27  217.6  2.90   7.527   7.589   0.062
51605200   0  12.00  5172.684  2.712  -0.450   7.99  -5.47  -7.27  273.8  2.90   7.528   7.544   0.016
51605200   0  12.00  5183.604  2.717  -0.239   7.99  -5.47  -7.27  310.5  2.90   7.528   7.546   0.018
<< Z = 12  region= 92009240  nline= 3  abfit(L)=  7.686  <Delta> = -0.267  abfinal =  7.419  >>
92009240   0  12.00  9246.499  5.753  -1.939   7.30  -4.52  -7.08    6.4  2.90   7.685   7.693   0.008
92009240   0  12.01  9218.250  8.655   0.270   7.42  -5.11  -7.60  138.8  2.90   7.686   7.367  -0.319
92009240   0  12.01  9244.265  8.655  -0.030   7.42  -5.11  -7.60  127.8  2.90   7.686   7.462  -0.224
---------------------------------------------------- Al ----------------------------------------------
<< Z = 13  region= 39253950  nline= 1  abfit(L)=  5.202  <Delta> =  0.754  abfinal =  5.956  >>
39253950   0  13.00  3944.006  0.000  -0.623   8.15  -6.30  -7.32  122.9  2.90   5.204   5.958   0.754
---------------------------------------------------- Si ----------------------------------------------
<< Z = 14  region= 50155045  nline= 1  abfit(L)=  7.798  <Delta> = -0.003  abfinal =  7.795  >>
50155045   0  14.01  5041.024 10.066   0.150   8.95  -5.17  -7.57   56.8  2.90   7.798   7.795  -0.003
<< Z = 14  region= 50355070  nline= 4  abfit(L)=  7.600  <Delta> = -0.001  abfinal =  7.599  >>
50355070   0  14.00  5070.950  5.082  -2.250   8.60  -3.80  -7.14    6.5  2.90   7.602   7.624   0.022
50355070   0  14.01  5041.024 10.066   0.150   8.95  -5.17  -7.57   44.0  2.90   7.601   7.599  -0.002
50355070   0  14.01  5055.984 10.074   0.530   8.95  -5.17  -7.57   69.4  2.90   7.600   7.597  -0.003
50355070   0  14.01  5056.316 10.074  -0.359   8.95  -5.17  -7.57   19.0  2.90   7.600   7.599  -0.001
<< Z = 14  region= 60306060  nline= 4  abfit(L)=  7.635  <Delta> = -9.999  abfinal =  7.635* >>
60306060   0  14.00  6037.079  5.964  -1.469   7.92  -2.06  -6.66    6.5  2.90   7.633  -9.999  -9.999
60306060   0  14.00  6042.399  5.964  -1.316   7.52  -2.27  -6.72   10.8  2.90   7.636  -9.999  -9.999
60306060   0  14.00  6046.693  5.954  -0.936   7.52  -3.83  -6.69   30.6  2.90   7.635  -9.999  -9.999
60306060   0  14.00  6047.516  5.984  -1.246   7.78  -3.39  -6.66   15.8  2.90   7.634  -9.999  -9.999
<< Z = 14  region= 61506180  nline= 2  abfit(L)=  7.349  <Delta> = -0.002  abfinal =  7.347  >>
61506180   0  14.00  6152.292  5.964  -1.358   7.95  -2.73  -6.66    6.3  2.90   7.350  -9.999  -9.999
61506180   0  14.00  6155.134  5.619  -0.755   7.90  -3.16  -7.13   41.8  2.90   7.349   7.347  -0.002
<< Z = 14  region= 63406380  nline= 4  abfit(L)=  7.534  <Delta> = -0.152  abfinal =  7.382  >>
63406380   0  14.00  6344.429  6.099  -1.768   9.16  -3.05  -7.25    3.2  2.90   7.533  -9.999  -9.999
63406380   0  14.00  6370.574  6.099  -0.947   8.90  -3.19  -6.97   20.2  2.90   7.534  -9.999  -9.999
63406380   0  14.01  6347.109  8.121   0.170   9.08  -5.68  -7.69  140.5  2.90   7.534   7.369  -0.165
63406380   0  14.01  6371.371  8.121  -0.040   9.08  -5.68  -7.69  121.7  2.90   7.534   7.398  -0.136
<< Z = 14  region= 84258460  nline= 1  abfit(L)=  7.397  <Delta> = -0.003  abfinal =  7.394  >>
84258460   0  14.00  8443.969  5.871  -0.884   7.98  -4.52  -7.32   23.4  2.90   7.397   7.394  -0.003
---------------------------------------------------- S  ----------------------------------------------
<< Z = 16  region= 60306060  nline= 3  abfit(L)=  6.899  <Delta> = -0.032  abfinal =  6.867  >>
60306060   1  16.00  6041.925  7.866  -1.539   7.57  -3.94  -7.02    4.2  2.90   6.902   6.871  -0.031
                     6041.944         -1.430
60306060   1  16.00  6045.972  7.868  -1.318   7.57  -3.94  -7.02    7.7  2.90   6.897   6.865  -0.032
                     6046.038         -1.114
60306060   1  16.00  6052.594  7.870  -1.416   7.57  -3.94  -7.02   11.2  2.90   6.897   6.865  -0.032
                     6052.656         -0.829
<< Z = 16  region= 67256765  nline= 3  abfit(L)=  7.131  <Delta> = -0.054  abfinal =  7.077  >>
67256765   4  16.00  6743.483  7.866  -1.401   7.60  -4.54  -7.16   38.4  2.90   7.131   7.079  -0.052
                     6743.540         -0.950
                     6743.580         -0.850
                     6743.580         -1.200
                     6743.640         -1.030
67256765   3  16.00  6748.570  7.868  -1.320   7.60  -4.53  -7.16   58.4  2.90   7.132   7.079  -0.053
                     6748.580         -0.730
                     6748.682         -0.800
                     6748.790         -0.530
67256765   3  16.00  6756.750  7.870  -1.670   7.60  -4.52  -7.16   60.8  2.90   7.131   7.076  -0.055
                     6756.851         -1.760
                     6756.960         -0.830
                     6757.150         -0.240
<< Z = 16  region= 86758705  nline= 7  abfit(L)=  7.878  <Delta> = -0.129  abfinal =  7.749  >>
86758705   0  16.00  8678.990  7.868  -1.340   7.60  -5.45  -6.99   23.2  2.90   7.877   7.797  -0.080
86758705   0  16.00  8679.640  7.868  -0.750   7.60  -5.45  -6.99   60.7  2.90   7.878   7.761  -0.117
86758705   0  16.00  8680.460  7.868  -0.540   7.60  -5.45  -6.99   78.6  2.90   7.879   7.737  -0.142
86758705   0  16.00  8693.160  7.870  -1.690   7.60  -5.44  -6.99   13.1  2.90   7.880   7.815  -0.065
86758705   0  16.00  8693.980  7.870  -0.850   7.60  -5.44  -6.99   58.4  2.90   7.878   7.779  -0.099
86758705   0  16.00  8694.710  7.870  -0.260   7.60  -5.44  -6.99  109.8  2.90   7.879   7.702  -0.177
86758705   0  16.00  8704.024  8.417  -1.005   7.91  -3.88  -7.08   25.1  2.90   7.878   7.816  -0.062
<< Z = 16  region= 92009240  nline= 3  abfit(L)=  7.201  <Delta> = -0.564  abfinal =  6.637  >>
92009240   0  16.00  9212.863  6.525   0.470   7.51  -5.44  -7.38  187.6  2.90   7.202   6.639  -0.563
92009240   0  16.00  9228.093  6.525   0.320   7.51  -5.45  -7.38   65.5  2.90   7.201   6.413  -0.788
92009240   0  16.00  9237.538  6.525   0.010   7.51  -5.45  -7.38  124.1  2.90   7.202   6.755  -0.447
---------------------------------------------------- Ca ----------------------------------------------
<< Z = 20  region= 39253950  nline= 2  abfit(L)=  5.912  <Delta> = -0.006  abfinal =  5.906  >>
39253950   0  20.00  3948.900  1.879  -1.736   7.50  -4.68  -7.29    4.8  2.90   5.915   5.911  -0.004
39253950   5  20.01  3933.655  0.000  -2.623   8.21  -5.73  -7.76 3088.9  2.90   5.912   5.906  -0.006
                     3933.657         -4.293
                     3933.659         -1.576
                     3933.660         -2.765
                     3933.661         -2.084
                     3933.664          0.092
<< Z = 20  region= 42004230  nline= 3  abfit(L)=  6.284  <Delta> = -0.072  abfinal =  6.212  >>
42004230   0  20.00  4226.728  0.000   0.244   8.36  -6.03  -7.56  239.8  2.90   6.284   6.208  -0.076
42004230   0  20.01  4206.176  7.505  -1.620   7.95  -4.27  -7.16    5.1  2.90   6.281   6.280  -0.001
42004230   0  20.01  4220.071  7.515  -1.321   7.95  -4.27  -7.16    9.7  2.90   6.283   6.282  -0.001
<< Z = 20  region= 42954315  nline= 4  abfit(L)=  5.834  <Delta> = -0.053  abfinal =  5.781  >>
42954315   0  20.00  4298.988  1.886  -0.359   8.32  -5.76  -7.72   61.4  2.90   5.834   5.809  -0.025
42954315   0  20.00  4302.528  1.899   0.292   8.17  -6.00  -7.80  109.0  2.90   5.836   5.748  -0.088
42954315   0  20.00  4307.744  1.886  -0.234   8.32  -5.72  -7.72   70.6  2.90   5.834   5.801  -0.033
42954315   0  20.00  4318.652  1.899  -0.139   8.32  -5.76  -7.72   74.8  2.90   5.834   5.792  -0.042
<< Z = 20  region= 50155045  nline= 4  abfit(L)=  5.879  <Delta> =  0.002  abfinal =  5.881  >>
50155045   0  20.00  5026.391  4.780  -0.323   8.37  -3.78  -7.15    1.2  2.90   5.868  -9.999  -9.999
50155045   0  20.00  5041.618  2.709  -0.471   7.95  -4.29  -7.31   22.7  2.90   5.880   5.897   0.017
50155045   0  20.01  5019.971  7.515  -0.247   7.89  -4.61  -7.34   35.7  2.90   5.878   5.872  -0.006
50155045   0  20.01  5021.138  7.515  -1.207   7.89  -4.61  -7.34    5.1  2.90   5.876   5.873  -0.003
<< Z = 20  region= 50355070  nline= 1  abfit(L)=  6.374  <Delta> =  0.017  abfinal =  6.391  >>
50355070   0  20.00  5041.618  2.709  -0.471   7.95  -4.29  -7.31   53.9  2.90   6.374   6.391   0.017
<< Z = 20  region= 61206150  nline= 1  abfit(L)=  6.297  <Delta> = -0.150  abfinal =  6.147  >>
61206150   0  20.00  6122.217  1.886  -0.316   7.86  -5.32  -7.19  111.0  2.90   6.298   6.148  -0.150
<< Z = 20  region= 61506180  nline= 6  abfit(L)=  6.409  <Delta> = -0.112  abfinal =  6.297  >>
61506180   0  20.00  6161.297  2.523  -1.266   7.27  -4.99  -7.14   18.4  2.90   6.408   6.400  -0.008
61506180   0  20.00  6162.173  1.899  -0.090   7.86  -5.32  -7.19  136.5  2.90   6.409   6.184  -0.225
61506180   0  20.00  6163.755  2.521  -1.286   7.30  -5.00  -7.15   17.7  2.90   6.408   6.399  -0.009
61506180   0  20.00  6166.439  2.521  -1.142   7.27  -5.00  -7.15   23.6  2.90   6.410   6.400  -0.010
61506180   0  20.00  6169.042  2.523  -0.797   7.30  -5.00  -7.15   43.3  2.90   6.409   6.391  -0.018
61506180   0  20.00  6169.563  2.526  -0.478   7.27  -4.99  -7.14   67.8  2.90   6.409   6.376  -0.033
<< Z = 20  region= 63406380  nline= 5  abfit(L)=  6.100  <Delta> = -9.999  abfinal =  6.100* >>
63406380   0  20.00  6343.308  4.441   0.657   8.14  -4.68  -7.50   28.0  2.90   6.101  -9.999  -9.999
63406380   0  20.00  6353.548  4.441  -0.523   8.14  -4.68  -7.50    2.3  2.90   6.104  -9.999  -9.999
63406380   0  20.00  6360.298  4.443  -0.626   8.16  -4.68  -7.50    1.8  2.90   6.100  -9.999  -9.999
63406380   0  20.00  6361.746  4.451   0.771   8.14  -4.70  -7.50   33.8  2.90   6.100  -9.999  -9.999
63406380   0  20.00  6374.930  4.451  -0.525   8.14  -4.68  -7.50    2.2  2.90   6.093  -9.999  -9.999
<< Z = 20  region= 64806510  nline= 3  abfit(L)=  6.679  <Delta> = -0.167  abfinal =  6.512  >>
64806510   0  20.00  6493.781  2.521  -0.109   7.64  -6.07  -7.57  116.9  2.90   6.679   6.459  -0.220
64806510   0  20.00  6499.650  2.523  -0.818   7.64  -6.07  -7.57   61.2  2.90   6.680   6.602  -0.078
64806510   0  20.00  6508.850  2.526  -2.103   7.70  -5.83  -7.57    5.4  2.90   6.677   6.645  -0.032
---------------------------------------------------- Sc ----------------------------------------------
<< Z = 21  region= 42354265  nline= 1  abfit(L)=  3.244  <Delta> = -0.079  abfinal =  3.165  >>
42354265   0  21.01  4246.822  0.315   0.242   8.18  -6.31  -7.85  179.4  2.90   3.244   3.165  -0.079
<< Z = 21  region= 42954315  nline= 2  abfit(L)=  3.551  <Delta> = -0.063  abfinal =  3.488  >>
42954315   0  21.01  4305.714  0.596  -1.301   8.38  -6.67  -7.83   83.4  2.90   3.551   3.540  -0.011
42954315   0  21.01  4314.083  0.618  -0.096   8.38  -6.67  -7.83  163.0  2.90   3.551   3.462  -0.089
<< Z = 21  region= 46604690  nline= 1  abfit(L)=  2.998  <Delta> =  0.004  abfinal =  3.002  >>
46604690   0  21.01  4670.407  1.357  -0.576   8.35  -6.56  -7.81   53.8  2.90   2.998   3.002   0.004
<< Z = 21  region= 50155045  nline= 1  abfit(L)=  3.682  <Delta> =  0.023  abfinal =  3.705  >>
50155045   0  21.01  5031.021  1.357  -0.400   8.13  -6.56  -7.83  126.4  2.90   3.682   3.705   0.023
---------------------------------------------------- Zn ----------------------------------------------
<< Z = 30  region= 46604690  nline= 1  abfit(L)=  5.608  <Delta> =  0.112  abfinal =  5.720  >>
46604690   0  30.00  4680.134  4.006  -0.815   8.01  -6.26  -7.63   86.9  2.90   5.609   5.721   0.112
<< Z = 30  region= 47104745  nline= 1  abfit(L)=  4.714  <Delta> =  0.092  abfinal =  4.806  >>
47104745   0  30.00  4722.153  4.030  -0.338   8.00  -6.26  -7.63   53.6  2.90   4.714   4.806   0.092
<< Z = 30  region= 48004830  nline= 1  abfit(L)=  3.619  <Delta> =  0.082  abfinal =  3.701  >>
48004830   0  30.00  4810.528  4.078  -0.137   7.98  -6.26  -7.63    9.6  2.90   3.621   3.703   0.082
---------------------------------------------------- Sr ----------------------------------------------
<< Z = 38  region= 40604090  nline= 1  abfit(L)=  2.625  <Delta> = -0.077  abfinal =  2.548  >>
40604090   0  38.01  4077.709  0.000   0.167   8.13  -5.92  -7.71  192.0  2.90   2.624   2.547  -0.077
<< Z = 38  region= 42004230  nline= 1  abfit(L)=  2.261  <Delta> = -0.038  abfinal =  2.223  >>
42004230   0  38.01  4215.519  0.000  -0.145   8.10  -5.93  -7.71  159.7  2.90   2.263   2.225  -0.038
---------------------------------------------------- Ba ----------------------------------------------
<< Z = 56  region= 45404570  nline= 1  abfit(L)=  2.545  <Delta> =  0.052  abfinal =  2.597  >>
45404570   4  56.01  4554.031  0.000  -1.011   8.03  -5.82  -7.65  170.8  2.90   2.545   2.597   0.052
                     4554.032         -0.780
                     4554.032         -1.447
                     4554.032         -0.935
                     4554.034          0.026
<< Z = 56  region= 61206150  nline= 1  abfit(L)=  2.116  <Delta> =  0.095  abfinal =  2.211  >>
61206150   4  56.01  6141.713  0.704  -0.220   7.77  -5.82  -7.58  107.3  2.90   2.117   2.212   0.095
                     6141.713         -1.026
                     6141.714         -1.181
                     6141.714         -1.257
                     6141.715         -1.693
<< Z = 56  region= 64806510  nline= 1  abfit(L)=  1.981  <Delta> =  0.125  abfinal =  2.106  >>
64806510   4  56.01  6496.898  0.604  -1.327   7.72  -5.85  -7.58   79.2  2.90   1.982   2.107   0.125
                     6496.898         -0.521
                     6496.899         -1.482
                     6496.899         -1.558
                     6496.900         -1.994


==> anc/reg_abund.dat <==
 6  C    50355070     8.409  -0.040   8.369
 6  C    53605400     8.215  -0.026   8.189
 6  C    71007140     8.351  -0.037   8.314
 6  C    90509080     9.824  -0.482   9.342
                                   ...........
                                      8.554
                                    ( 0.460 )
----------------------------------------------
 7  N    74357475     7.955  -0.159   7.796
 7  N    86758705     8.005  -0.229   7.776
                                   ...........
                                      7.786
                                    ( 0.010 )
----------------------------------------------
 8  O    61506180     8.757  -0.025   8.732
 8  O    77607790     9.515  -0.588   8.927
 8  O    84258460     9.105  -0.457   8.648
 8  O    92409280     8.706  -0.209   8.497
                                   ...........
                                      8.701
                                    ( 0.155 )
----------------------------------------------
12  Mg   44654495     8.035  -0.134   7.901
12  Mg   51605200     7.528   0.029   7.557
12  Mg   92009240     7.686  -0.267   7.419
                                   ...........
                                      7.626
                                    ( 0.203 )
----------------------------------------------
13  Al   39253950     5.202   0.754   5.956
                                   ...........
                                      5.956
                                    ( 0.000 )
----------------------------------------------
14  Si   50155045     7.798  -0.003   7.795
14  Si   50355070     7.600  -0.001   7.599
14  Si   60306060     7.635   0.000   7.635
14  Si   61506180     7.349  -0.002   7.347
14  Si   63406380     7.534  -0.152   7.382
14  Si   84258460     7.397  -0.003   7.394
                                   ...........
                                      7.525
                                    ( 0.163 )
----------------------------------------------
16  S    60306060     6.899  -0.032   6.867
16  S    67256765     7.131  -0.054   7.077
16  S    86758705     7.878  -0.129   7.749
16  S    92009240     7.201  -0.564   6.637
                                   ...........
                                      7.083
                                    ( 0.415 )
----------------------------------------------
20  Ca   39253950     5.912  -0.006   5.906
20  Ca   42004230     6.284  -0.072   6.212
20  Ca   42954315     5.834  -0.053   5.781
20  Ca   50155045     5.879   0.002   5.881
20  Ca   50355070     6.374   0.017   6.391
20  Ca   61206150     6.297  -0.150   6.147
20  Ca   61506180     6.409  -0.112   6.297
20  Ca   63406380     6.100   0.000   6.100
20  Ca   64806510     6.679  -0.167   6.512
                                   ...........
                                      6.136
                                    ( 0.232 )
----------------------------------------------
21  Sc   42354265     3.244  -0.079   3.165
21  Sc   42954315     3.551  -0.063   3.488
21  Sc   46604690     2.998   0.004   3.002
21  Sc   50155045     3.682   0.023   3.705
                                   ...........
                                      3.340
                                    ( 0.274 )
----------------------------------------------
22  Ti   42954315     5.333   0.000   5.333
22  Ti   44654495     5.111   0.000   5.111
22  Ti   45404570     4.358   0.000   4.358
22  Ti   48004830     4.985   0.000   4.985
22  Ti   51605200     4.812   0.000   4.812
22  Ti   53605400     5.041   0.000   5.041
22  Ti   64806510     5.603   0.000   5.603
                                   ...........
                                      5.035
                                    ( 0.364 )
----------------------------------------------
24  Cr   42354265     5.450   0.000   5.450
24  Cr   45404570     4.867   0.000   4.867
24  Cr   47104745     6.058   0.000   6.058
24  Cr   48004830     5.725   0.000   5.725
24  Cr   74357475     6.112   0.000   6.112
                                   ...........
                                      5.642
                                    ( 0.456 )
----------------------------------------------
25  Mn   42354265     4.739   0.000   4.739
25  Mn   48004830     5.191   0.000   5.191
                                   ...........
                                      4.965
                                    ( 0.226 )
----------------------------------------------
26  Fe   39253950     6.893   0.000   6.893
26  Fe   40604090     7.463   0.000   7.463
26  Fe   42004230     7.391   0.000   7.391
26  Fe   42354265     7.249   0.000   7.249
26  Fe   42954315     7.411   0.000   7.411
26  Fe   44654495     7.335   0.000   7.335
26  Fe   45404570     7.490   0.000   7.490
26  Fe   46604690     7.150   0.000   7.150
26  Fe   47104745     7.481   0.000   7.481
26  Fe   48004830     7.791   0.000   7.791
26  Fe   50155045     7.534   0.000   7.534
26  Fe   50355070     7.289   0.000   7.289
26  Fe   51605200     7.275   0.000   7.275
26  Fe   53605400     7.153   0.000   7.153
26  Fe   60306060     7.701   0.000   7.701
26  Fe   61206150     7.370   0.000   7.370
26  Fe   61506180     7.592   0.000   7.592
26  Fe   64806510     7.370   0.000   7.370
26  Fe   67256765     6.836   0.000   6.836
26  Fe   71007140     7.294   0.000   7.294
26  Fe   74357475     7.333   0.000   7.333
26  Fe   77607790     7.268   0.000   7.268
26  Fe   84258460     7.577   0.000   7.577
26  Fe   86758705     7.867   0.000   7.867
                                   ...........
                                      7.380
                                    ( 0.237 )
----------------------------------------------
28  Ni   40604090     5.778   0.000   5.778
28  Ni   44654495     5.770   0.000   5.770
28  Ni   46604690     7.012   0.000   7.012
28  Ni   47104745     6.255   0.000   6.255
28  Ni   48004830     5.771   0.000   5.771
28  Ni   50155045     6.200   0.000   6.200
28  Ni   50355070     5.506   0.000   5.506
28  Ni   61506180     6.202   0.000   6.202
                                   ...........
                                      6.062
                                    ( 0.438 )
----------------------------------------------
30  Zn   46604690     5.608   0.112   5.720
30  Zn   47104745     4.714   0.092   4.806
30  Zn   48004830     3.619   0.082   3.701
                                   ...........
                                      4.742
                                    ( 0.825 )
----------------------------------------------
38  Sr   40604090     2.625  -0.077   2.548
38  Sr   42004230     2.261  -0.038   2.223
                                   ...........
                                      2.385
                                    ( 0.163 )
----------------------------------------------
56  Ba   45404570     2.545   0.052   2.597
56  Ba   61206150     2.116   0.095   2.211
56  Ba   64806510     1.981   0.125   2.106
                                   ...........
                                      2.305
                                    ( 0.211 )
----------------------------------------------

